AdS Virasoro-Shapiro from single-valued periods

We determine the full $1/\sqrt{\lambda}$ correction to the flat-space Wilson coefficients which enter the AdS Virasoro-Shapiro amplitude in $\mathcal{N}=4$ SYM theory at strong coupling. The assumption that the Wilson coefficients are in the ring of single-valued multiple zeta values, as expected for closed string amplitudes, is surprisingly powerful and leads to a unique solution to the dispersive sum rules relating Wilson coefficients and OPE data obtained in [1]. The corresponding OPE data fully agrees with and extends the results from integrability. The Wilson coefficients to order $1/\sqrt{\lambda}$ can be summed into an expression whose structure of poles and residues generalises that of the Virasoro-Shapiro amplitude in flat space.

==> anc/ope_data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     40786,       1147]
NotebookOptionsPosition[     40080,       1126]
NotebookOutlinePosition[     40476,       1142]
CellTagsIndexPosition[     40433,       1139]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["OPE data for the first 7 Regge trajectories", "Section",
 CellChangeTimes->{{3.8692071720529613`*^9, 3.869207179746746*^9}, {
  3.86920942041143*^9, 
  3.8692094209075613`*^9}},ExpressionUUID->"11bc98b2-6264-4563-96b7-\
1201ae9c87cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{"n_", ",", "\[Delta]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Delta]"}], "-", 
      RowBox[{"2", "n"}]}], ")"}], 
    SuperscriptBox["4", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", "\[Delta]"}]}]], 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Delta]"}], "-", 
      RowBox[{"2", "n"}]}]], " "}], 
   RowBox[{
    RowBox[{"Gamma", "[", "\[Delta]", "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Delta]", "-", 
      RowBox[{"Floor", "[", 
       RowBox[{"n", "/", "2"}], "]"}]}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"0", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", "\[Delta]"]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "1"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"1", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"3", " ", "\[Delta]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Delta]", "2"]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "2"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"2", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", "45"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "192"}], "-", 
      RowBox[{"352", " ", "\[Delta]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "+", 
      RowBox[{"43", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Delta]", "4"]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "3"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"3", ",", "\[Delta]"}], "]"}], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Delta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"23040", "+", 
        RowBox[{"25344", " ", "\[Delta]"}], "-", 
        RowBox[{"4240", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "-", 
        RowBox[{"11460", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"336", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"140", " ", 
         SuperscriptBox["\[Delta]", "6"]}]}], ")"}]}], "2835"]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "4"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"4", ",", "\[Delta]"}], "]"}], 
    RowBox[{
     FractionBox["1", "85050"], 
     RowBox[{"(", 
      RowBox[{"23224320", "+", 
       RowBox[{"38909952", " ", "\[Delta]"}], "+", 
       RowBox[{"15602688", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "-", 
       RowBox[{"2850304", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "-", 
       RowBox[{"3844800", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "-", 
       RowBox[{"901632", " ", 
        SuperscriptBox["\[Delta]", "5"]}], "-", 
       RowBox[{"9648", " ", 
        SuperscriptBox["\[Delta]", "6"]}], "+", 
       RowBox[{"34029", " ", 
        SuperscriptBox["\[Delta]", "7"]}], "+", 
       RowBox[{"7560", " ", 
        SuperscriptBox["\[Delta]", "8"]}], "+", 
       RowBox[{"700", " ", 
        SuperscriptBox["\[Delta]", "9"]}]}], ")"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "5"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"5", ",", "\[Delta]"}], "]"}], 
    RowBox[{
     FractionBox["1", "2806650"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "22295347200"}], "-", 
       RowBox[{"35681402880", " ", "\[Delta]"}], "-", 
       RowBox[{"11148189696", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       RowBox[{"4902918144", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "+", 
       RowBox[{"3139447808", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "+", 
       RowBox[{"382510080", " ", 
        SuperscriptBox["\[Delta]", "5"]}], "-", 
       RowBox[{"156957632", " ", 
        SuperscriptBox["\[Delta]", "6"]}], "-", 
       RowBox[{"63460224", " ", 
        SuperscriptBox["\[Delta]", "7"]}], "-", 
       RowBox[{"8160648", " ", 
        SuperscriptBox["\[Delta]", "8"]}], "+", 
       RowBox[{"265485", " ", 
        SuperscriptBox["\[Delta]", "9"]}], "+", 
       RowBox[{"253198", " ", 
        SuperscriptBox["\[Delta]", "10"]}], "+", 
       RowBox[{"41580", " ", 
        SuperscriptBox["\[Delta]", "11"]}], "+", 
       RowBox[{"3080", " ", 
        SuperscriptBox["\[Delta]", "12"]}]}], ")"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "6"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"6", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", "11493231750"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1355735472537600"}], "-", 
      RowBox[{"2572145763287040", " ", "\[Delta]"}], "-", 
      RowBox[{"1406452080181248", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "-", 
      RowBox[{"83727811411968", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "+", 
      RowBox[{"150136083046400", " ", 
       SuperscriptBox["\[Delta]", "4"]}], "+", 
      RowBox[{"47977733744640", " ", 
       SuperscriptBox["\[Delta]", "5"]}], "+", 
      RowBox[{"2791819068416", " ", 
       SuperscriptBox["\[Delta]", "6"]}], "-", 
      RowBox[{"1913380813824", " ", 
       SuperscriptBox["\[Delta]", "7"]}], "-", 
      RowBox[{"615762593920", " ", 
       SuperscriptBox["\[Delta]", "8"]}], "-", 
      RowBox[{"82695487200", " ", 
       SuperscriptBox["\[Delta]", "9"]}], "-", 
      RowBox[{"2065961768", " ", 
       SuperscriptBox["\[Delta]", "10"]}], "+", 
      RowBox[{"1267232967", " ", 
       SuperscriptBox["\[Delta]", "11"]}], "+", 
      RowBox[{"263833570", " ", 
       SuperscriptBox["\[Delta]", "12"]}], "+", 
      RowBox[{"27327300", " ", 
       SuperscriptBox["\[Delta]", "13"]}], "+", 
      RowBox[{"1401400", " ", 
       SuperscriptBox["\[Delta]", "14"]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "7"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"0", ",", "\[Delta]"}], "]"}], 
    FractionBox[
     RowBox[{"2", "-", "\[Delta]", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Delta]", "2"]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Delta]", 
       RowBox[{"3", "/", "2"}]]}]]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "1"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"1", ",", "\[Delta]"}], "]"}], 
    FractionBox[
     RowBox[{
      RowBox[{"-", "72"}], "+", 
      RowBox[{"50", " ", "\[Delta]"}], "-", 
      RowBox[{"57", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "+", 
      RowBox[{"25", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Delta]", "4"]}]}], 
     RowBox[{"18", " ", 
      SqrtBox["\[Delta]"]}]]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "2"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"2", ",", "\[Delta]"}], "]"}], 
    FractionBox[
     RowBox[{
      RowBox[{"-", "11520"}], "-", 
      RowBox[{"35712", " ", "\[Delta]"}], "-", 
      RowBox[{"2552", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "-", 
      RowBox[{"12782", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "+", 
      RowBox[{"1043", " ", 
       SuperscriptBox["\[Delta]", "4"]}], "+", 
      RowBox[{"1985", " ", 
       SuperscriptBox["\[Delta]", "5"]}], "+", 
      RowBox[{"450", " ", 
       SuperscriptBox["\[Delta]", "6"]}]}], 
     RowBox[{"1350", " ", 
      SqrtBox["\[Delta]"]}]]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "3"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"3", ",", "\[Delta]"}], "]"}], 
    RowBox[{
     FractionBox["1", 
      RowBox[{"198450", " ", 
       SqrtBox["\[Delta]"]}]], 
     RowBox[{"(", 
      RowBox[{"16128000", "+", 
       RowBox[{"61401600", " ", "\[Delta]"}], "+", 
       RowBox[{"20977664", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "-", 
       RowBox[{"9865344", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "-", 
       RowBox[{"1311120", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "-", 
       RowBox[{"4764570", " ", 
        SuperscriptBox["\[Delta]", "5"]}], "-", 
       RowBox[{"1016679", " ", 
        SuperscriptBox["\[Delta]", "6"]}], "+", 
       RowBox[{"184569", " ", 
        SuperscriptBox["\[Delta]", "7"]}], "+", 
       RowBox[{"98980", " ", 
        SuperscriptBox["\[Delta]", "8"]}], "+", 
       RowBox[{"14700", " ", 
        SuperscriptBox["\[Delta]", "9"]}]}], ")"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "4"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"4", ",", "\[Delta]"}], "]"}], 
    RowBox[{
     FractionBox["1", 
      RowBox[{"17860500", " ", 
       SqrtBox["\[Delta]"]}]], 
     RowBox[{"(", 
      RowBox[{"14631321600", "+", 
       RowBox[{"75722895360", " ", "\[Delta]"}], "+", 
       RowBox[{"57670391808", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       RowBox[{"10852157952", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "-", 
       RowBox[{"2172549376", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "-", 
       RowBox[{"2110901760", " ", 
        SuperscriptBox["\[Delta]", "5"]}], "-", 
       RowBox[{"1210156368", " ", 
        SuperscriptBox["\[Delta]", "6"]}], "-", 
       RowBox[{"253790982", " ", 
        SuperscriptBox["\[Delta]", "7"]}], "+", 
       RowBox[{"5063811", " ", 
        SuperscriptBox["\[Delta]", "8"]}], "+", 
       RowBox[{"12095055", " ", 
        SuperscriptBox["\[Delta]", "9"]}], "+", 
       RowBox[{"2503900", " ", 
        SuperscriptBox["\[Delta]", "10"]}], "+", 
       RowBox[{"220500", " ", 
        SuperscriptBox["\[Delta]", "11"]}]}], ")"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "5"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"5", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", 
     RowBox[{"6483361500", " ", 
      SqrtBox["\[Delta]"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "180257882112000"}], "-", 
      RowBox[{"1080660123648000", " ", "\[Delta]"}], "-", 
      RowBox[{"807512990515200", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "-", 
      RowBox[{"40223640489984", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "+", 
      RowBox[{"91918236819456", " ", 
       SuperscriptBox["\[Delta]", "4"]}], "+", 
      RowBox[{"34814725256192", " ", 
       SuperscriptBox["\[Delta]", "5"]}], "+", 
      RowBox[{"6441085036800", " ", 
       SuperscriptBox["\[Delta]", "6"]}], "-", 
      RowBox[{"154296405248", " ", 
       SuperscriptBox["\[Delta]", "7"]}], "-", 
      RowBox[{"697651303176", " ", 
       SuperscriptBox["\[Delta]", "8"]}], "-", 
      RowBox[{"220555478562", " ", 
       SuperscriptBox["\[Delta]", "9"]}], "-", 
      RowBox[{"25470482895", " ", 
       SuperscriptBox["\[Delta]", "10"]}], "+", 
      RowBox[{"1631787487", " ", 
       SuperscriptBox["\[Delta]", "11"]}], "+", 
      RowBox[{"982985850", " ", 
       SuperscriptBox["\[Delta]", "12"]}], "+", 
      RowBox[{"152375300", " ", 
       SuperscriptBox["\[Delta]", "13"]}], "+", 
      RowBox[{"10672200", " ", 
       SuperscriptBox["\[Delta]", "14"]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "6"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0\[Tau]2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"6", ",", "\[Delta]"}], "]"}], 
    FractionBox["1", 
     RowBox[{"115047249817500", " ", 
      SqrtBox["\[Delta]"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "54283648320405504000"}], "-", 
      RowBox[{"383437988710318080000", " ", "\[Delta]"}], "-", 
      RowBox[{"401491274664915763200", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "-", 
      RowBox[{"121617772981835071488", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "+", 
      RowBox[{"5399136481260470272", " ", 
       SuperscriptBox["\[Delta]", "4"]}], "+", 
      RowBox[{"11243187002596454400", " ", 
       SuperscriptBox["\[Delta]", "5"]}], "+", 
      RowBox[{"3458425939678044160", " ", 
       SuperscriptBox["\[Delta]", "6"]}], "+", 
      RowBox[{"476132212235129856", " ", 
       SuperscriptBox["\[Delta]", "7"]}], "-", 
      RowBox[{"41433872597878784", " ", 
       SuperscriptBox["\[Delta]", "8"]}], "-", 
      RowBox[{"39258261754661760", " ", 
       SuperscriptBox["\[Delta]", "9"]}], "-", 
      RowBox[{"9777095889159160", " ", 
       SuperscriptBox["\[Delta]", "10"]}], "-", 
      RowBox[{"1179206252252418", " ", 
       SuperscriptBox["\[Delta]", "11"]}], "-", 
      RowBox[{"9216201557563", " ", 
       SuperscriptBox["\[Delta]", "12"]}], "+", 
      RowBox[{"22605106058535", " ", 
       SuperscriptBox["\[Delta]", "13"]}], "+", 
      RowBox[{"4335307626650", " ", 
       SuperscriptBox["\[Delta]", "14"]}], "+", 
      RowBox[{"431361430500", " ", 
       SuperscriptBox["\[Delta]", "15"]}], "+", 
      RowBox[{"21042021000", " ", 
       SuperscriptBox["\[Delta]", "16"]}]}], ")"}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "7"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"r", "[", 
       RowBox[{"0", ",", "\[Delta]"}], "]"}]}], 
     FractionBox[
      RowBox[{"201", "+", 
       RowBox[{"344", " ", "\[Delta]"}], "-", 
       RowBox[{"1872", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       RowBox[{"112", " ", 
        SuperscriptBox["\[Delta]", "3"]}]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Delta]", "2"]}]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["\[Delta]", "2"], 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"f0", "[", 
      RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "1"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"r", "[", 
       RowBox[{"1", ",", "\[Delta]"}], "]"}]}], 
     FractionBox[
      RowBox[{"44136", "-", 
       RowBox[{"122559", " ", "\[Delta]"}], "+", 
       RowBox[{"77038", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "-", 
       RowBox[{"8272", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "+", 
       RowBox[{"672", " ", 
        SuperscriptBox["\[Delta]", "5"]}]}], 
      RowBox[{"864", " ", "\[Delta]"}]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["\[Delta]", "2"], 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"f0", "[", 
      RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "2"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"r", "[", 
       RowBox[{"2", ",", "\[Delta]"}], "]"}]}], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"324000", " ", "\[Delta]"}]], 
      RowBox[{"(", 
       RowBox[{"108388800", "+", 
        RowBox[{"72891360", " ", "\[Delta]"}], "-", 
        RowBox[{"197973672", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"28865953", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"14918998", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"342368", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "-", 
        RowBox[{"554800", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"84000", " ", 
         SuperscriptBox["\[Delta]", "7"]}]}], ")"}]}]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["\[Delta]", "2"], 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"f0", "[", 
      RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "3"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"r", "[", 
       RowBox[{"3", ",", "\[Delta]"}], "]"}]}], 
     FractionBox["1", 
      RowBox[{"333396000", " ", "\[Delta]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1947117312000"}], "-", 
       RowBox[{"879378393600", " ", "\[Delta]"}], "+", 
       RowBox[{"1499969369280", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       RowBox[{"859143043168", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "-", 
       RowBox[{"513365587248", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "-", 
       RowBox[{"82218293755", " ", 
        SuperscriptBox["\[Delta]", "5"]}], "+", 
       RowBox[{"15235552280", " ", 
        SuperscriptBox["\[Delta]", "6"]}], "+", 
       RowBox[{"4606253852", " ", 
        SuperscriptBox["\[Delta]", "7"]}], "+", 
       RowBox[{"463851248", " ", 
        SuperscriptBox["\[Delta]", "8"]}], "-", 
       RowBox[{"30732800", " ", 
        SuperscriptBox["\[Delta]", "9"]}], "+", 
       RowBox[{"19208000", " ", 
        SuperscriptBox["\[Delta]", "10"]}]}], ")"}]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["\[Delta]", "2"], 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"f0", "[", 
      RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "4"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"r", "[", 
       RowBox[{"4", ",", "\[Delta]"}], "]"}]}], 
     FractionBox["1", 
      RowBox[{"30005640000", " ", "\[Delta]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2678519467008000"}], "-", 
       RowBox[{"2394153025689600", " ", "\[Delta]"}], "+", 
       RowBox[{"831656596700160", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "+", 
       RowBox[{"995024365180416", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "+", 
       RowBox[{"155640826021824", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "-", 
       RowBox[{"103175076739072", " ", 
        SuperscriptBox["\[Delta]", "5"]}], "-", 
       RowBox[{"28851262039440", " ", 
        SuperscriptBox["\[Delta]", "6"]}], "-", 
       RowBox[{"1160265092361", " ", 
        SuperscriptBox["\[Delta]", "7"]}], "+", 
       RowBox[{"569603519616", " ", 
        SuperscriptBox["\[Delta]", "8"]}], "+", 
       RowBox[{"142881543492", " ", 
        SuperscriptBox["\[Delta]", "9"]}], "+", 
       RowBox[{"20027385840", " ", 
        SuperscriptBox["\[Delta]", "10"]}], "+", 
       RowBox[{"1643656000", " ", 
        SuperscriptBox["\[Delta]", "11"]}], "+", 
       RowBox[{"288120000", " ", 
        SuperscriptBox["\[Delta]", "12"]}]}], ")"}]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["\[Delta]", "2"], 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"f0", "[", 
      RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "5"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"r", "[", 
       RowBox[{"5", ",", "\[Delta]"}], "]"}]}], 
     FractionBox["1", 
      RowBox[{"119812520520000", " ", "\[Delta]"}]], 
     RowBox[{"(", 
      RowBox[{"498871800349655040000", "+", 
       RowBox[{"440837224773378048000", " ", "\[Delta]"}], "-", 
       RowBox[{"165013677201997209600", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "-", 
       RowBox[{"168833522054331463680", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "-", 
       RowBox[{"2841625277034421248", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "+", 
       RowBox[{"16549855166393183232", " ", 
        SuperscriptBox["\[Delta]", "5"]}], "+", 
       RowBox[{"4410907035776000704", " ", 
        SuperscriptBox["\[Delta]", "6"]}], "-", 
       RowBox[{"176492655819968640", " ", 
        SuperscriptBox["\[Delta]", "7"]}], "-", 
       RowBox[{"241807178739292696", " ", 
        SuperscriptBox["\[Delta]", "8"]}], "-", 
       RowBox[{"42005475829939857", " ", 
        SuperscriptBox["\[Delta]", "9"]}], "-", 
       RowBox[{"2297673470535294", " ", 
        SuperscriptBox["\[Delta]", "10"]}], "+", 
       RowBox[{"420703423095780", " ", 
        SuperscriptBox["\[Delta]", "11"]}], "+", 
       RowBox[{"135916120461704", " ", 
        SuperscriptBox["\[Delta]", "12"]}], "+", 
       RowBox[{"20469259678560", " ", 
        SuperscriptBox["\[Delta]", "13"]}], "+", 
       RowBox[{"1734825400000", " ", 
        SuperscriptBox["\[Delta]", "14"]}], "+", 
       RowBox[{"153395088000", " ", 
        SuperscriptBox["\[Delta]", "15"]}]}], ")"}]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["\[Delta]", "2"], 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"f0", "[", 
      RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "6"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", 
   RowBox[{"\[Delta]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"r", "[", 
       RowBox[{"6", ",", "\[Delta]"}], "]"}]}], 
     FractionBox["1", 
      RowBox[{"27638951296156200000", " ", "\[Delta]"}]], 
     RowBox[{"(", 
      RowBox[{"2528038323637492485980160000", "+", 
       RowBox[{"3088744217275346047401984000", " ", "\[Delta]"}], "+", 
       RowBox[{"166050253698887245440614400", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "-", 
       RowBox[{"789826223251310364157870080", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "-", 
       RowBox[{"215671607672479883194933248", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "+", 
       RowBox[{"25992720708503276819802112", " ", 
        SuperscriptBox["\[Delta]", "5"]}], "+", 
       RowBox[{"19155788355302687712363520", " ", 
        SuperscriptBox["\[Delta]", "6"]}], "+", 
       RowBox[{"3396371843875362913182720", " ", 
        SuperscriptBox["\[Delta]", "7"]}], "-", 
       RowBox[{"52645176355424742045824", " ", 
        SuperscriptBox["\[Delta]", "8"]}], "-", 
       RowBox[{"138128217690007105815264", " ", 
        SuperscriptBox["\[Delta]", "9"]}], "-", 
       RowBox[{"29104342584370952964200", " ", 
        SuperscriptBox["\[Delta]", "10"]}], "-", 
       RowBox[{"2943213482076513762665", " ", 
        SuperscriptBox["\[Delta]", "11"]}], "-", 
       RowBox[{"27494476259314503478", " ", 
        SuperscriptBox["\[Delta]", "12"]}], "+", 
       RowBox[{"46835370791601844452", " ", 
        SuperscriptBox["\[Delta]", "13"]}], "+", 
       RowBox[{"9608714196860859080", " ", 
        SuperscriptBox["\[Delta]", "14"]}], "+", 
       RowBox[{"1110899644628373600", " ", 
        SuperscriptBox["\[Delta]", "15"]}], "+", 
       RowBox[{"79477957799240000", " ", 
        SuperscriptBox["\[Delta]", "16"]}], "+", 
       RowBox[{"3931771763920000", " ", 
        SuperscriptBox["\[Delta]", "17"]}]}], ")"}]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["\[Delta]", "2"], 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"f0", "[", 
      RowBox[{"\[Delta]", ",", "l"}], "]"}]}]}], "/;", 
   RowBox[{"l", "==", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"\[Delta]", "-", "7"}], ")"}]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.8692062532501793`*^9, 3.86920626546321*^9}, {
  3.869206328646289*^9, 3.869206361488245*^9}, {3.8692064824044743`*^9, 
  3.869206538393495*^9}, {3.869206589268384*^9, 3.869206687205915*^9}, {
  3.869206733935028*^9, 3.869206874149987*^9}, {3.8692069389893417`*^9, 
  3.869206955849049*^9}, {3.869206996676173*^9, 3.869207082540105*^9}, {
  3.869207148826071*^9, 3.869207154964987*^9}, {3.8708448912639103`*^9, 
  3.870844961250354*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8e4a48d3-bcf9-4782-a5fc-2291a9d7cc4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating series data", "Section",
 CellChangeTimes->{{3.870844776771352*^9, 
  3.870844787651289*^9}},ExpressionUUID->"d393d282-b3f6-48ed-9b50-\
a2957f277c1a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r2", "[", 
   RowBox[{"n_", ",", "\[Delta]_"}], "]"}], ":=", 
  FractionBox["\[Delta]", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"\[Delta]", "-", "n"}], ",", "n"}], 
    "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"0", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"0", ",", "\[Delta]"}], "]"}], 
   FractionBox[
    RowBox[{"2", "-", "\[Delta]", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Delta]", "2"]}]}], 
    RowBox[{"2", " ", "\[Delta]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"1", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"1", ",", "\[Delta]"}], "]"}], 
   FractionBox["1", "72"], " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", 
     RowBox[{"4", " ", "\[Delta]"}], "+", 
     SuperscriptBox["\[Delta]", "2"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"2", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"2", ",", "\[Delta]"}], "]"}], 
   FractionBox[
    RowBox[{"210", "+", 
     RowBox[{"222", " ", "\[Delta]"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["\[Delta]", "3"]}]}], "7200"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"3", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"3", ",", "\[Delta]"}], "]"}], 
   FractionBox[
    RowBox[{"53130", "+", 
     RowBox[{"71196", " ", "\[Delta]"}], "-", 
     RowBox[{"8305", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "-", 
     RowBox[{"3872", " ", 
      SuperscriptBox["\[Delta]", "3"]}], "+", 
     RowBox[{"904", " ", 
      SuperscriptBox["\[Delta]", "4"]}]}], 
    "2822400"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"4", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"4", ",", "\[Delta]"}], "]"}], 
   FractionBox[
    RowBox[{"871290", "+", 
     RowBox[{"1366332", " ", "\[Delta]"}], "-", 
     RowBox[{"278749", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "-", 
     RowBox[{"41848", " ", 
      SuperscriptBox["\[Delta]", "3"]}], "+", 
     RowBox[{"26620", " ", 
      SuperscriptBox["\[Delta]", "4"]}], "-", 
     RowBox[{"2936", " ", 
      SuperscriptBox["\[Delta]", "5"]}]}], 
    "50803200"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"5", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"5", ",", "\[Delta]"}], "]"}], 
   FractionBox["1", "196709990400"], 
   RowBox[{"(", 
    RowBox[{"3925962810", "+", 
     RowBox[{"6922745340", " ", "\[Delta]"}], "-", 
     RowBox[{"1861751953", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "-", 
     RowBox[{"23537088", " ", 
      SuperscriptBox["\[Delta]", "3"]}], "+", 
     RowBox[{"147018480", " ", 
      SuperscriptBox["\[Delta]", "4"]}], "-", 
     RowBox[{"32044032", " ", 
      SuperscriptBox["\[Delta]", "5"]}], "+", 
     RowBox[{"2174464", " ", 
      SuperscriptBox["\[Delta]", "6"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"6", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"6", ",", "\[Delta]"}], "]"}], 
   FractionBox["1", "16621994188800"], 
   RowBox[{"(", 
    RowBox[{"468092234610", "+", 
     RowBox[{"906244855404", " ", "\[Delta]"}], "-", 
     RowBox[{"290136469705", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "+", 
     RowBox[{"21741519760", " ", 
      SuperscriptBox["\[Delta]", "3"]}], "+", 
     RowBox[{"17702368860", " ", 
      SuperscriptBox["\[Delta]", "4"]}], "-", 
     RowBox[{"6095283968", " ", 
      SuperscriptBox["\[Delta]", "5"]}], "+", 
     RowBox[{"781439680", " ", 
      SuperscriptBox["\[Delta]", "6"]}], "-", 
     RowBox[{"36602240", " ", 
      SuperscriptBox["\[Delta]", "7"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"7", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"7", ",", "\[Delta]"}], "]"}], 
   FractionBox["1", "1063807628083200"], 
   RowBox[{"(", 
    RowBox[{"49625213888250", "+", 
     RowBox[{"103819712054844", " ", "\[Delta]"}], "-", 
     RowBox[{"37597655004281", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "+", 
     RowBox[{"5236798282528", " ", 
      SuperscriptBox["\[Delta]", "3"]}], "+", 
     RowBox[{"1608092170360", " ", 
      SuperscriptBox["\[Delta]", "4"]}], "-", 
     RowBox[{"852795124736", " ", 
      SuperscriptBox["\[Delta]", "5"]}], "+", 
     RowBox[{"158451417600", " ", 
      SuperscriptBox["\[Delta]", "6"]}], "-", 
     RowBox[{"13909852160", " ", 
      SuperscriptBox["\[Delta]", "7"]}], "+", 
     RowBox[{"480808960", " ", 
      SuperscriptBox["\[Delta]", "8"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"8", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"8", ",", "\[Delta]"}], "]"}], 
   FractionBox["1", "19215025282252800"], 
   RowBox[{"(", 
    RowBox[{"1704708935559630", "+", 
     RowBox[{"3809876768221596", " ", "\[Delta]"}], "-", 
     RowBox[{"1514381894575486", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "+", 
     RowBox[{"287937048472788", " ", 
      SuperscriptBox["\[Delta]", "3"]}], "+", 
     RowBox[{"37525511253675", " ", 
      SuperscriptBox["\[Delta]", "4"]}], "-", 
     RowBox[{"34502445836000", " ", 
      SuperscriptBox["\[Delta]", "5"]}], "+", 
     RowBox[{"8435472426640", " ", 
      SuperscriptBox["\[Delta]", "6"]}], "-", 
     RowBox[{"1054580261120", " ", 
      SuperscriptBox["\[Delta]", "7"]}], "+", 
     RowBox[{"68378304960", " ", 
      SuperscriptBox["\[Delta]", "8"]}], "-", 
     RowBox[{"1823884160", " ", 
      SuperscriptBox["\[Delta]", "9"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"9", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"9", ",", "\[Delta]"}], "]"}], 
   FractionBox["1", "14206206211877398118400"], 
   RowBox[{"(", 
    RowBox[{"2706751711153804524210", "+", 
     RowBox[{"6406474525093971989196", " ", "\[Delta]"}], "-", 
     RowBox[{"2740797367954080050029", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "+", 
     RowBox[{"636159061074154034304", " ", 
      SuperscriptBox["\[Delta]", "3"]}], "+", 
     RowBox[{"19988939096397117920", " ", 
      SuperscriptBox["\[Delta]", "4"]}], "-", 
     RowBox[{"59490161543069751296", " ", 
      SuperscriptBox["\[Delta]", "5"]}], "+", 
     RowBox[{"18346248929509000192", " ", 
      SuperscriptBox["\[Delta]", "6"]}], "-", 
     RowBox[{"2935254151219773440", " ", 
      SuperscriptBox["\[Delta]", "7"]}], "+", 
     RowBox[{"270212832850329600", " ", 
      SuperscriptBox["\[Delta]", "8"]}], "-", 
     RowBox[{"13564673251082240", " ", 
      SuperscriptBox["\[Delta]", "9"]}], "+", 
     RowBox[{"288380513419264", " ", 
      SuperscriptBox["\[Delta]", "10"]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"0", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"0", ",", "\[Delta]"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1671"}], "+", 
        RowBox[{"2216", " ", "\[Delta]"}], "-", 
        RowBox[{"1872", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"112", " ", 
         SuperscriptBox["\[Delta]", "3"]}]}], 
       RowBox[{"96", " ", "\[Delta]"}]]}], "+", 
     RowBox[{"2", 
      SuperscriptBox["\[Delta]", "2"], 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"1", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"1", ",", "\[Delta]"}], "]"}], 
   FractionBox["1", "432"], " ", 
   RowBox[{"(", 
    RowBox[{"2934", "-", 
     RowBox[{"1221", " ", "\[Delta]"}], "-", 
     RowBox[{"703", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "-", 
     RowBox[{"61", " ", 
      SuperscriptBox["\[Delta]", "3"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"2", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"2", ",", "\[Delta]"}], "]"}], 
   FractionBox[
    RowBox[{"581850", "-", 
     RowBox[{"297105", " ", "\[Delta]"}], "-", 
     RowBox[{"103219", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "+", 
     RowBox[{"33699", " ", 
      SuperscriptBox["\[Delta]", "3"]}], "+", 
     RowBox[{"4598", " ", 
      SuperscriptBox["\[Delta]", "4"]}]}], 
    "216000"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"3", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"3", ",", "\[Delta]"}], "]"}], 
   FractionBox["1", "1778112000"], 
   RowBox[{"(", 
    RowBox[{"3380875050", "-", 
     RowBox[{"1865259515", " ", "\[Delta]"}], "-", 
     RowBox[{"399525177", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "+", 
     RowBox[{"302614705", " ", 
      SuperscriptBox["\[Delta]", "3"]}], "-", 
     RowBox[{"19852296", " ", 
      SuperscriptBox["\[Delta]", "4"]}], "-", 
     RowBox[{"6494948", " ", 
      SuperscriptBox["\[Delta]", "5"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"4", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"4", ",", "\[Delta]"}], "]"}], 
   FractionBox["1", "32006016000"], 
   RowBox[{"(", 
    RowBox[{"59604788250", "-", 
     RowBox[{"34179682635", " ", "\[Delta]"}], "-", 
     RowBox[{"4154360997", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "+", 
     RowBox[{"6016498043", " ", 
      SuperscriptBox["\[Delta]", "3"]}], "-", 
     RowBox[{"1231164064", " ", 
      SuperscriptBox["\[Delta]", "4"]}], "-", 
     RowBox[{"40890950", " ", 
      SuperscriptBox["\[Delta]", "5"]}], "+", 
     RowBox[{"21647620", " ", 
      SuperscriptBox["\[Delta]", "6"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"5", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"5", ",", "\[Delta]"}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3143864121933150", "-", 
      RowBox[{"1841702381750385", " ", "\[Delta]"}], "-", 
      RowBox[{"94029084910131", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "+", 
      RowBox[{"323005583988607", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "-", 
      RowBox[{"104069597745744", " ", 
       SuperscriptBox["\[Delta]", "4"]}], "+", 
      RowBox[{"7607142999960", " ", 
       SuperscriptBox["\[Delta]", "5"]}], "+", 
      RowBox[{"1378732435200", " ", 
       SuperscriptBox["\[Delta]", "6"]}], "-", 
      RowBox[{"179540283904", " ", 
       SuperscriptBox["\[Delta]", "7"]}]}], ")"}], "/", 
    "1363200233472000"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"6", ",", "\[Delta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"6", ",", "\[Delta]"}], "]"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5149903510474312590", "-", 
      RowBox[{"3053193832423159425", " ", "\[Delta]"}], "+", 
      RowBox[{"16643851576704849", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "+", 
      RowBox[{"512376174998778865", " ", 
       SuperscriptBox["\[Delta]", "3"]}], "-", 
      RowBox[{"221022376534582660", " ", 
       SuperscriptBox["\[Delta]", "4"]}], "+", 
      RowBox[{"32903295166368990", " ", 
       SuperscriptBox["\[Delta]", "5"]}], "+", 
      RowBox[{"474138238058720", " ", 
       SuperscriptBox["\[Delta]", "6"]}], "-", 
      RowBox[{"572538701929600", " ", 
       SuperscriptBox["\[Delta]", "7"]}], "+", 
      RowBox[{"39805263306560", " ", 
       SuperscriptBox["\[Delta]", "8"]}]}], ")"}], "/", 
    "1497475456468992000"}]}]}]}], "Input",
 CellChangeTimes->{{3.870844859268154*^9, 3.870844867028606*^9}, {
   3.870845063365641*^9, 3.870845258952011*^9}, {3.871625749081546*^9, 
   3.871625756416099*^9}, {3.8781862597996264`*^9, 3.878186281969584*^9}, 
   3.8781863514032507`*^9, {3.885457389227788*^9, 
   3.8854573937961073`*^9}},ExpressionUUID->"a3127df6-1c08-455c-963a-\
4a0d67f6690b"]
}, Open  ]]
},
WindowSize->{1440., 758.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (December 7, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"047229ad-a68a-410a-baa7-d1129c5544df"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 240, 4, 68, "Section",ExpressionUUID->"11bc98b2-6264-4563-96b7-1201ae9c87cb"],
Cell[823, 28, 26727, 744, 1560, "Input",ExpressionUUID->"8e4a48d3-bcf9-4782-a5fc-2291a9d7cc4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27587, 777, 167, 3, 68, "Section",ExpressionUUID->"d393d282-b3f6-48ed-9b50-a2957f277c1a"],
Cell[27757, 782, 12307, 341, 997, "Input",ExpressionUUID->"a3127df6-1c08-455c-963a-4a0d67f6690b"]
}, Open  ]]
}
]
*)


